Ground state exciton-polariton condensation by coherent Floquet driving

The on-demand selective population transfer between states in multilevel quantum systems is a challenging problem with implications for a wide-range of physical platforms including photon and exciton-polariton Bose- Einstein condensates (BECs). Here, we introduce an universal strategy for this selective transfer based on a strong time-periodic energy modulation, which is experimentally demonstrated by using a GHz acoustic wave to control the gain and loss of confined modes of an exciton-polariton BEC in a microcavity. The harmonic acoustic field shifts the energy of the excitonic BEC component relative to the photonic ones, which generates a dynamic population transfer within a multimode BEC that can be controlled by the acoustic amplitude. In this way, the full BEC population can be selectively transferred to the ground state to yield a single-level emission consisting of a spectral frequency comb with GHz repetition rates as well as picosecond-scale correlations. A theoretical model reproduces the observed time evolution and reveals a dynamical interplay between bosonic stimulation and the adiabatic Landau-Zener-like population transfer. Our approach provides a new avenue for the Floquet engineering of light-matter systems and enables tunable single- or multi-wavelength ultrafast pulsed laser-like emission for novel information technologies.

==> clean_bib.py <==
import re

def remove_eprint_lines(bibtex_content):
    """Removes all 'eprint' lines from a BibTeX string.

    Args:
        bibtex_content: The BibTeX content as a string.

    Returns:
        The BibTeX content with 'eprint' lines removed.
    """

    # Regular expression to match lines starting with 'eprint' and ending with a comma or newline
    pattern = r"^\s*eprint\s*=\s*\{[^}]*\},?\s*$"
    
    # Use re.MULTILINE to make ^ and $ match the beginning and end of each line
    modified_content = re.sub(pattern, "", bibtex_content, flags=re.MULTILINE)
    
    #Remove empty lines
    modified_content = re.sub(r"^\s*$", "", modified_content, flags=re.MULTILINE)

    return modified_content


def clean_bibtex_file(input_filename, output_filename):
    """
    Removes lines containing "eprint =" and "file =" from a BibTeX file.
    Also replaces accented characters with their LaTeX equivalents.

    Args:
        input_filename: Path to the input BibTeX file.
        output_filename: Path to the output BibTeX file.
    """

    try:
        with open(input_filename, 'r', encoding='utf-8') as infile:
            lines = infile.readlines()
    except FileNotFoundError:
        print(f"Error: Input file '{input_filename}' not found.")
        return

    cleaned_lines = []
    for line in lines:
        line = line.strip()
        if not line.startswith("file =") and not line.startswith("eprint =") and not line.startswith("abstract ="):
            # Replace accented characters with LaTeX notation
            line = line.replace("ä", "{\\\"a}")
            line = line.replace("ö", "{\\\"o}")
            line = line.replace("ü", "{\\\"u}")
            line = line.replace("Ä", "{\\\"A}")
            line = line.replace("Ö", "{\\\"O}")
            line = line.replace("Ü", "{\\\"U}")
            line = line.replace("á", "{\\'a}")
            line = line.replace("é", "{\\'e}")
            line = line.replace("í", "{\\'i}")
            line = line.replace("ó", "{\\'o}")
            line = line.replace("ú", "{\\'u}")
            line = line.replace("Á", "{\\'A}")
            line = line.replace("É", "{\\'E}")
            line = line.replace("Í", "{\\'I}")
            line = line.replace("Ó", "{\\'O}")
            line = line.replace("Ú", "{\\'U}")
            line = line.replace("à", "{\\`a}")
            line = line.replace("è", "{\\`e}")
            line = line.replace("ì", "{\\`i}")
            line = line.replace("ò", "{\\`o}")
            line = line.replace("ù", "{\\`u}")
            line = line.replace("À", "{\\`A}")
            line = line.replace("È", "{\\`E}")
            line = line.replace("Ì", "{\\`I}")
            line = line.replace("Ò", "{\\`O}")
            line = line.replace("Ù", "{\\`U}")
            line = line.replace("â", "{\\^a}")
            line = line.replace("ê", "{\\^e}")
            line = line.replace("î", "{\\^i}")
            line = line.replace("ô", "{\\^o}")
            line = line.replace("û", "{\\^u}")
            line = line.replace("Â", "{\\^A}")
            line = line.replace("Ê", "{\\^E}")
            line = line.replace("Î", "{\\^I}")
            line = line.replace("Ô", "{\\^O}")
            line = line.replace("Û", "{\\^U}")
            line = line.replace("ñ", "{\\~n}")
            line = line.replace("Ñ", "{\\~N}")
            line = line.replace("ç", "{\\c c}")
            line = line.replace("Ç", "{\\c C}")
            line = line.replace("å", "{\\aa}")
            line = line.replace("Å", "{\\AA}")
            line = line.replace("ø", "{\\o}")
            line = line.replace("Ø", "{\\O}")
            line = line.replace("æ", "{\\ae}")
            line = line.replace("Æ", "{\\AE}")
            line = line.replace("ß", "{\\ss}")

            cleaned_lines.append(line + '\n')

    try:
        with open(output_filename, 'w', encoding='utf-8') as outfile:
            outfile.writelines(cleaned_lines)
        print(f"Successfully cleaned and saved to '{output_filename}'.")
    except Exception as e:
        print(f"Error writing to output file: {e}")

# Example usage:
input_file = "Mendeley_2025-03-14_no_eprint.bib"
output_file = "Mendeley_2025-03-14_cleaned.bib"
clean_bibtex_file(input_file, output_file)
